exLong: Generating Exceptional Behavior Tests with Large Language Models

Many popular programming languages, including C#, Java, and Python, support exceptions. Exceptions are thrown during program execution if an unwanted event happens, e.g., a method is invoked with an illegal argument value. Software developers write exceptional behavior tests (EBTs) to check that their code detects unwanted events and throws appropriate exceptions. Prior research studies have shown the importance of EBTs, but those studies also highlighted that developers put most of their efforts on "happy paths", e.g., paths without unwanted events. To help developers fill the gap, we present the first framework, dubbed exLong, that automatically generates EBTs. exLong is a large language model instruction fine-tuned from CodeLlama and embeds reasoning about traces that lead to throw statements, conditional expressions that guard throw statements, and non-exceptional behavior tests that execute similar traces. We compare exLong with the state-of-the-art models for test generation (CAT-LM) and one of the strongest foundation models (GPT-4o), as well as with analysis-based tools for test generation (Randoop and EvoSuite). Our results show that exLong outperforms existing models and tools. Furthermore, we contributed several pull requests to open-source projects and 23 EBTs generated by exLong were already accepted.

==> figs/compile-exlong.java <==
@Test(expected = UnresolvableValueException.class)
public void testResolveAttributeValueUnknownType() {
  when(requestContext.getRequestBody()).thenReturn(Default-
   ReadableBuffer.readBuffer("abcde".getBytes("UTF-8")));
  resolver.resolveValue(requestContext, metadata, "", 
   Integer.class, null); }


==> figs/compile-gpt3.java <==
@Test(expected = UnresolvableValueException.class)
public void testResolveAttributeValueUnknownType() {
  when(requestContext.getRequestBody()).thenReturn(Default-
   ReadableBuffer.readBuffer(new byte[0]));
  resolver.resolveValue(requestContext, metadata, "", 
   (*@\ColorBack{UnknownType.class}@*), null); }


==> figs/qualitative-gpt3-ebt.java <==
@Test(expected = IllegalArgumentException.class)
public void shouldNotAllowMultipleDescriptorDeploymentsWithSameName() {
    DeploymentScenario scenario = new DeploymentScenario();
    scenario.addDeployment(new DeploymentDescription("A", ShrinkWrap.create(JavaArchive.class)).setTarget(TargetDescription.DEFAULT));
    scenario.addDeployment(new DeploymentDescription("A", Descriptors.create(BeansDescriptor.class)).setTarget(TargetDescription.DEFAULT));
}


==> figs/qualitative-mut.java <==

public DeploymentScenario addDeployment(DeploymentDescription deployment) {
    Validate.notNull(deployment, "Deployment must be specified");
    validateNotSameNameAndTypeOfDeployment(deployment);  // this line is executed
    validateNotSameArchiveAndSameTarget(deployment);
    
    this.deployments.add(new Deployment(deployment));
    return this;
}


==> figs/qualitative-throw-stmt.java <==
private void validateNotSameNameAndTypeOfDeployment(DeploymentDescription deployment) {
    for (Deployment existing : deployments) {
	    if (existing.getDescription().getName().equals(deployment.getName())) {
	    if (
		(existing.getDescription().isArchiveDeployment() && deployment.isArchiveDeployment()) ||
		(existing.getDescription().isDescriptorDeployment() && deployment.isDescriptorDeployment())) {
		    throw new IllegalArgumentException("Can not add multiple " +
						   Archive.class.getName() + " deployments with the same name: "
						   + deployment.getName());  // this line is executed
	    }
	}
    }
}

